Crosstalk Suppression for Fault-tolerant Quantum Error Correction with Trapped Ions

Physical qubits in experimental quantum information processors are inevitably exposed to different sources of noise and imperfections, which lead to errors that typically accumulate hindering our ability to perform long computations reliably. Progress towards scalable and robust quantum computation relies on exploiting quantum error correction (QEC) to actively battle these undesired effects. In this work, we present a comprehensive study of crosstalk errors in a quantum-computing architecture based on a single string of ions confined by a radio-frequency trap, and manipulated by individually-addressed laser beams. This type of errors affects spectator qubits that, ideally, should remain unaltered during the application of single- and two-qubit quantum gates addressed at a different set of active qubits. We microscopically model crosstalk errors from first principles and present a detailed study showing the importance of using a coherent vs incoherent error modelling and, moreover, discuss strategies to actively suppress this crosstalk at the gate level. Finally, we study the impact of residual crosstalk errors on the performance of fault-tolerant QEC numerically, identifying the experimental target values that need to be achieved in near-term trapped-ion experiments to reach the break-even point for beneficial QEC with low-distance topological codes.

==> install.sh <==
#!/usr/bin/env bash
##
# install.sh: Installs TeX resources to the current user's TeX directory.
##
# This file is part of quantumarticle.
#
#    Copyright (c) 2016 Verein zur Förderung des Open Access Publizierens in
#    den Quantenwissenschaften (http://quantum-journal.org/about/).
#    All rights reserved.
#
#    Redistribution and use in source and binary forms, with or without
#    modification, are permitted provided that the following conditions are
#    met:
#
#    1. Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#
#    2. Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#
#    3. Neither the name of quantumarticle, nor the names
#       of its contributors may be used to endorse or promote products derived
#       from this software without specific prior written permission.
#
#    THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
#    "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
#    LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
#    PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
#    HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
#    SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
#    LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
#    DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
#    THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
#    (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
#    OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
##############################################################################

## NOTES #####################################################################

# We use the idiom documented at
#     https://www.linuxjournal.com/content/return-values-bash-functions
# to implement functions with "return values," with the convention that
# the first argument ($1) to each function is the name of a variable to
# write the result into.

## FUNCTIONS #################################################################

function detect_latex_distribution() {
    local __ret_variable=$1

    if [[ -z `which latex` ]]; then
        eval $__ret_variable="None"
        return 0
    fi

    local version_header="$(pdflatex --version | head -n 1)"

    if [[ $version_header == *"MiKTeX"* ]]; then
        eval $__ret_variable="MiKTeX"
        return 0
    elif [[ $version_header == *"TeX Live"* ]]; then
        eval $__ret_variable="'TeX Live'"
        return 0
    else
        eval $__ret_variable="Other"
        return 0
    fi
}

function find_tex_userdir() {
    local __ret_variable=$1
    local tex_dist=$2

    local where_temp=mktemp

    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --report | while read -r line
        do
            if [[ $line == *":"* ]]; then
                if [[ $line =~ 'UserInstall:'(.*) ]]; then
                    local ret_val="$(echo "$line" | sed -e 's/UserInstall: //')"
                    printf '%s\n' "$ret_val" > $where_temp
                fi
            fi
        done

        # See https://stackoverflow.com/a/9715377 for why this works.
        # Specifically, we need the \$ to force escaping of all backslashes.
        # We may be running under Windows (someone ran bash on Windows to
        # install a TeX resource? the monster!), such that we must be robust
        # to \ use here.
        # Brief addendum: this is ugly beyond all that should ever be permissible.
        # I'd love a better way to do this.
        eval $__ret_variable="\$(cat $where_temp)"
        rm $where_temp
        return 0

    elif [[ $tex_dist == 'TeX Live' ]]; then
        eval $__ret_variable="$(kpsewhich --expand-var=\$TEXMFHOME)"
        return 0
    elif [[ $tex_dist == "Other" ]]; then
        eval $__ret_variable="~/texmf/"
        return 0
    fi

}

function install_tex_resource() {
    # No "return" value, so no __ret_variable needed.

    local source="$1"
    local tds_path="$2"
    local tex_userdir="$3"

    local dest="$tex_userdir/$tds_path";
    mkdir -p "$dest"
    cp "$source" "$dest"

}

function refresh_tex_hash {
    # No "return" value, so no __ret_variable needed.

    local tex_dist="$1"
    local tex_userdir="$2"
    
    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --update-fndb
    elif [[ $tex_dist == "Other" ]] || [[ $tex_dist == 'TeX Live' ]]; then
        texhash "$tex_userdir"
    fi
    
}

function assert_installed() {
    # No "return" value, so no __ret_variable needed.
    local source="$1"

    # NB: this is *not* a direct analogy to the function in
    #     install.ps1, as it does not support multiple arguments at
    #     once.

    # Filter out of kpsewhich the current directory (starts with "./",
    # even on operating systems with \ path separators).

    kpsewhich -all -progname=pdflatex "$source" | while read -r line
    do
        if [[ $line != "./"* ]]; then
            return 42
            break
        fi
    done

    local found=$?

    if [[ $found == 0 ]]; then
        echo "TeX resource $source did not install correctly."
        return -1
    elif [[ $found == 42 ]]; then
        return 0
    else
        echo $found
        echo "Something rather unexpected happened, probably related to while loops being weird."
        return -9
    fi
}


## MAIN ######################################################################

function main() {

    detect_latex_distribution tex_dist

    if [[ $tex_dist == "None" ]]; then
        echo "No LaTeX distribution found."
        return -1
    fi

    echo "Using TeX distribution $tex_dist."

    find_tex_userdir tex_userdir "$tex_dist"
    echo "Using TeX user directory $tex_userdir."
    install_tex_resource quantumarticle.cls tex/latex/quantumarticle "$tex_userdir"

    refresh_tex_hash "$tex_dist" "$tex_userdir"

    assert_installed quantumarticle.cls

    if [[ $? == 0 ]]; then
        echo "All TeX resources installed successfully."
    fi

}

main

